Parallel Contraction Hierarchies Can Be Efficient and Scalable

Contraction Hierarchies (CH) (Geisberger et al., 2008) is one of the most widely used algorithms for shortest-path queries on road networks. Compared to Dijkstra's algorithm, CH enables orders of magnitude faster query performance through a preprocessing phase, which iteratively categorizes vertices into hierarchies and adds shortcuts. However, constructing a CH is an expensive task. Existing solutions, including parallel ones, may suffer from long construction time. Especially, in our experiments, we observe that existing parallel solutions demonstrate unsatisfactory scalability, and have performance close to sequential algorithms. We present SPoCH (Scalable Parallelization of Contraction Hierarchies), an efficient and scalable CH construction algorithm in parallel. To address the challenges in previous work, our improvements focus on both redesigning the algorithm and leveraging parallel data structures. We compare SPoCH with the state-of-the-art sequential and parallel implementations on 16 graphs of various types. Our experiments show that SPoCH achieves speedups of 11 to 68 times over the best sequential baseline and 3.8 to 41 times over the best parallel baseline in CH construction, while maintaining competitive query performance and CH graph size. We have released our code and all datasets used in this paper.

==> data/draw_breakdown.py <==
import numpy as np # linear algebra
import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)
import math
import matplotlib.pyplot as plt    # used for drawing figures
import numpy as np                 # for linear algebra operations
import seaborn as sns              # the others are for format details
import pandas as pd
from matplotlib.ticker import MaxNLocator
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
import itertools
from mpl_toolkits.axes_grid1 import make_axes_locatable  # Import this
from matplotlib.colors import TwoSlopeNorm  # Import for setting midpoint
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
def read_data(data_name):
    data = pd.read_csv(data_name, skipinitialspace=True, header=None)
    # data = data.T
    data.columns = data.iloc[0]
    data = data.drop(data.index[0])
    for g in list(data.columns):
        data[g]=pd.to_numeric(data[g], errors='coerce')
    return data

def formatter(v):
    if v>100:
        return "{:.0f}".format(v)
    elif v>10:
        return "{:.1f}".format(v)
    else:
        return "{:.2f}".format(v)
def draw_breakdown(data,graph,alg):
    fig, ax = plt.subplots(4,3, figsize=(8,5), sharex=True)
    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.34, hspace=0.1)
    ax = ax.flatten()
    x = [math.log2(i) for i in [1, 2, 4,8,16,24,48,96,150]]
    x = np.array(x)
    x[5]+=0.1
    x_label=["1", "2", "4", "8", "16", "24", "48", "96", "96h"]

    x_ticks = x.copy()
    x_ticks[4]=x_ticks[4]-0.1
    i = 0
    for a in alg:
        for g in graph:
            data_local = data[a][g].copy()
            ax[i].bar(x, data_local["Score"], width = 0.5, label="Score", color='#a3c4f3', edgecolor='black', hatch="++")
            bar_sum = data_local["Score"]
            ax[i].bar(x, data_local["Contract"],bottom=bar_sum,width =0.5, label='Contract', color='#ffcfd2', edgecolor='black', hatch="...")
            bar_sum+=data_local["Contract"]
            ax[i].bar(x, data_local["Others"],bottom=bar_sum,width =0.5, label='Others', color='#fbf8cc', edgecolor='black')
            ax[i].tick_params(axis = 'y', pad = 0.01)
            ax[i].tick_params(axis = 'x', pad = 0.1)
            ax[i].set_xticks(x_ticks, x_label , fontsize=13, fontname='Arial', rotation = 60)
            ax[i].set_xlim(left=x_ticks[0]-0.6, right=x_ticks[-1]+0.6)
            ax[i].grid(True)
            ax[i].set_axisbelow(True)
            bar_sum+= data_local["Others"]
            min_t = bar_sum.min()
            max_t = bar_sum.max()
            min_index=bar_sum.idxmin()
            ax[i].text(x[min_index-1], max(min_t*1.3, 0.3*max_t), formatter(min_t), rotation=90,horizontalalignment='center',fontsize=14)
            i+=1
    for g in graph:
        data_local = data["CC"][g].copy()
        ax[i].bar(x, data_local["Score"], width = 0.5, label="Score", color='#a3c4f3', edgecolor='black', hatch="++")
        bar_sum = data_local["Score"]
        ax[i].bar(x, data_local["Contract"],bottom=bar_sum,width =0.5, label='Contract', color='#ffcfd2', edgecolor='black', hatch="...")
        ax[i].tick_params(axis = 'y', pad = 0.01)
        ax[i].tick_params(axis = 'x', pad = 0.1)
        ax[i].set_xticks(x_ticks, x_label , fontsize=13, fontname='Arial', rotation = 60)
        ax[i].set_xlim(left=x_ticks[0]-0.6, right=x_ticks[-1]+0.6)
        ax[i].grid(True)
        ax[i].set_axisbelow(True)
        ax[i].set_xlabel("Number of Cores",fontsize=14, fontname='Arial',labelpad=0.1)
        bar_sum+=data_local["Contract"]
        min_t = bar_sum.min()
        max_t = bar_sum.max()
        min_index=bar_sum.idxmin()
        ax[i].text(x[min_index-1], max(min_t*1.3, 0.3*max_t), formatter(min_t),horizontalalignment='center', rotation=90, fontsize=14)
        i+=1
    ax[1].legend(loc='lower center',bbox_to_anchor=(0.5,1.2), ncol=3, fontsize=14, labelspacing=0.8, handlelength=1.5)
    ylabel_x = 0.03
    name_x = 0.08
    name_y = [0.75,0.53,0.36,0.15]
    fig.text(ylabel_x, 0.5, 'Running Time (sec)', va='center', rotation=90,fontsize = 14)
    for i in range(3):
        ax[i].set_title(graph[i], fontname='Arial',fontsize=14, y=0.97)
    
    for i in range(3):
        fig.text(name_x, name_y[i], alg[i], ha='right', rotation=90, fontsize = 14, weight = 'black')
    fig.text(name_x, name_y[-1],"CC'", ha='right', rotation=90, fontsize = 14, weight = 'black')
    # fig.text(0.45, -0.02, 'Number of Cores', va = 'center', rotation='horizontal', fontsize = 14)
    # fig.text(0.73 ,0.2, 'Time Out', fontsize=14)
    plt.savefig("parallel_algorithms_scalability_comparison.pdf", bbox_inches='tight')



alg=["Ours","OSRM", "CC"]
graph=["AF","CHN7","GL5"]

data=dict()
for a in alg:
    data[a]=dict()
    for g in graph:
        data[a][g] = read_data(f"break_{g}_{a}.csv")

draw_breakdown(data,graph,alg)


==> data/draw_clip.py <==
import numpy as np # linear algebra
import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)
import math
import matplotlib.pyplot as plt    # used for drawing figures
import numpy as np                 # for linear algebra operations
import seaborn as sns              # the others are for format details
import pandas as pd
from matplotlib.ticker import MaxNLocator
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
import itertools
from mpl_toolkits.axes_grid1 import make_axes_locatable  # Import this
from matplotlib.colors import TwoSlopeNorm  # Import for setting midpoint
import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
def read_data(data_name):
    data = pd.read_csv(data_name, skipinitialspace=True, header=None)
    # data = data.T
    data.columns = data.iloc[0]
    data = data.drop(data.index[0])
    for g in list(data.columns):
        data[g]=pd.to_numeric(data[g], errors='coerce')
    return data

def formatter(v):
    if v>100:
        return "{:.0f}".format(v)
    elif v>10:
        return "{:.1f}".format(v)
    else:
        return "{:.2f}".format(v)
def draw_breakdown(data,alg,graphs):
    fig, ax = plt.subplots(1,1, figsize=(6,1.5), sharex=True)
    keys = ['Local Search','Scoring','Contracting','Others']
    label_map={
        'Local Search':'Local Search',
        'Scoring':'Score',
        'Contracting':'Contract',
        'Others':'Others'
    }
    x1 = [i*2 for i in range(len(graphs))]
    x2=[i+0.6 for i in x1]
    x=[x1,x2]
    colors = ['#2878B5', '#9AC9DB', '#F8AC8C', '#C82423', '#FF8884', '#96C37D']
    hatches=["..","+","//","\\","--"]
    i = 0
    for a in alg:
        data_local = data[a].copy()
        for j in range(len(keys)):
            key = keys[j]
            label_ = label_map[key]
            if i == 0:
                label_=None
            if j==0:
                ax.bar(x[i], data_local[key], width = 0.5, label=label_,  color=colors[j], edgecolor='black', hatch=hatches[j])
                bar_sum = data_local[key].copy()
            else:
                ax.bar(x[i], data_local[key], width = 0.5,bottom = bar_sum, label=label_, color=colors[j], edgecolor='black', hatch=hatches[j])
                bar_sum += data_local[key].copy()
        i+=1
    ax.set_xticks([i+0.3 for i in x[0]],graphs)
    # ax.set_yscale('log',base=10)
    # ax.set_yticks([1,10,100],[1,10,100])
    ax.tick_params(labelsize=12,rotation=60)
    ax.grid(True, linestyle='--', linewidth=0.5)
    ax.set_ylabel("Running Time (s)",fontsize = 12)
    ax.legend(loc='lower center',bbox_to_anchor=(0.5,1.1), ncol=4, fontsize=12, columnspacing=1, handletextpad=0.2,handlelength=1.5)
    
    plt.savefig("breakdown_clip.pdf", bbox_inches='tight')


alg=["clip","origin"]
graphs = ["AF", "NA", "AS", "EU", "TRCE", "BUB", "CHN8", "GL2", "GL5", "GL10"]
data=dict()
for a in alg:
    data[a] = read_data(f"breakdown_{a}.csv")

draw_breakdown(data,alg,graphs)


==> data/draw_scalability.py <==
import numpy as np # linear algebra
import pandas as pd # data processing, CSV file I/O (e.g. pd.read_csv)
import math
import matplotlib.pyplot as plt    # used for drawing figures
import numpy as np                 # for linear algebra operations
import seaborn as sns              # the others are for format details
import pandas as pd
from matplotlib.ticker import MaxNLocator
import matplotlib.font_manager as font_manager
from matplotlib.ticker import FuncFormatter
import itertools
from mpl_toolkits.axes_grid1 import make_axes_locatable  # Import this
from matplotlib.colors import TwoSlopeNorm  # Import for setting midpoint

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
def read_data(data_name, start_rows, _nrows):
    data = pd.read_csv(data_name,  skiprows=start_rows,nrows= _nrows, header=None,keep_default_na=False)
    data = data.T
    data.columns = data.iloc[0]
    data = data.drop(data.index[0])
    for g in list(data.columns):
        data[g]=pd.to_numeric(data[g], errors='coerce')
    return data

def draw_scalability(data,graph_name):
    # fig, ax = plt.subplots(1,3, figsize=(8,1.6), sharex=True)
    fig, ax = plt.subplots(1,3, figsize=(8,2.1), sharex=True)
    plt.subplots_adjust(left=None, bottom=None, right=None, top=None, wspace=0.2, hspace=0.1)
    x = [1, 2, 4,8,16,24,48,96,150]
    x = np.array(x)
    x[5]+=0.1
    x_label=["1", "2", "4", "8", "16", "24", "48", "96", "96h"]
    x_ticks = x.copy()
    x_ticks[4]=x_ticks[4]-0.1
    markers="osDx*+"
    # draw figure 1
    n_columns=[3,2,3]
    col_space=[1.7,1,0.5]
    for i in range(3):
        G=graph_name[i]
        data_local=data[G]
        j = 0
        for c in data_local.columns:
            ax[i].plot(x,data_local[c],marker=markers[j],label=c)
            j+=1
        ax[i].set_xscale('log',base=2)
        ax[i].set_yscale('log',base=2)
        title_text = "$k$-NN" if G == "KNN" else G
        ax[i].set_title(title_text, fontname='Arial',fontsize=14, y=1.00)
        ax[i].tick_params(axis = 'y', pad = 0.01)
        ax[i].tick_params(axis = 'x', pad = 0.1)
        ax[i].grid(True)
        ax[i].set_xticks(x_ticks, x_label , fontsize=13, fontname='Arial', rotation = 60)
        ax[i].set_yticks([2,8,32], [2,8,32] , fontsize=13, fontname='Arial')
        ax[i].grid(which='major', color='#CCCCCC', linewidth=1.1)
        ax[i].grid(which='minor', color='#CCCCCC', linestyle=':')
        ax[i].set_xlabel("# Cores",fontsize=14,labelpad=1)
        ax[i].legend(loc='lower center',bbox_to_anchor=(0.5,1.1), ncol=n_columns[i],fontsize=14,columnspacing=col_space[i],handlelength=1,handletextpad=0.3)
    ax[0].set_ylabel("Self-Speefup",fontsize=14)
    plt.savefig("Our_scale.pdf", bbox_inches='tight')
    plt.show()

    

data=dict()
file = "our_scalability.csv"
graph_name=["RoadMap","Synthetic","KNN"]
data["RoadMap"]=read_data(file,2,6)
data["Synthetic"]=read_data(file, 9,4)
data["KNN"]=read_data(file,14,6)
draw_scalability(data,graph_name)
